Power corrections in the determination of heavy meson LCDAs: A renormalon-based estimation

At leading power accuracy the QCD light-cone distribution amplitudes (LCDAs) for a heavy meson can be matched onto the LCDAs in the framework of heavy-quark effective theory (HQET) through a factorization formula. We examine the power corrections to this factorization in the renormalon model, which can associate the power corrections originating from high-twist contributions to the divergent series in a matching kernel. Our analysis indicates that the dominant power corrections originate from the virtual part of the vertex bubble chain diagrams, which generate poles at $w=n+\frac{1}{2},\forall n\in \mathbb{N}$ and $w=1$ in the Borel plane. Employing phenomenological models for both HQET and QCD LCDA, we present a numerical estimate. The results indicate that the power corrections in the peak region are approximately $22\%$ for the D meson and $7\%$ for the $\overline{\mathrm{B}}$ meson. These findings showcase the magnitude and the potential importance of power corrections in achieving high-precision phenomenological predictions for heavy mesons.

==> anc/HQET_DA_of_B_meson.txt <==
{0., 0., 0., 0., 0.}
{0.01, 0.04062470127134724, 0.05142745790645655, 0.04236910158074877, 0.0491612686675434}
{0.02, 0.07923747119269399, 0.1002497295884654, 0.08263988068591083, 0.09583215058211883}
{0.03, 0.1159113169168564, 0.1465626121451329, 0.12088847935166086, 0.14010422147230508}
{0.04, 0.15071710282606096, 0.1904590681726823, 0.15718880483429984, 0.18206634746827874}
{0.05, 0.18372360139050822, 0.23202929339837108, 0.1916125826526549, 0.22180474975539244}
{0.06, 0.2149975430699566, 0.27136078303703653, 0.22422940863240737, 0.25940306800666996}
{0.07, 0.2446036652721224, 0.3085383968887362, 0.2551067999667369, 0.2949424226118706}
{0.08, 0.27260476038154496, 0.3436444231957517, 0.2843102453075176, 0.3285014757205867}
{0.09, 0.29906172287242844, 0.37675864127703956, 0.31190325390115653, 0.3601564911166604}
{0.1, 0.32403359551882505, 0.4079583829580163, 0.3379474037830152, 0.3899813929410199}
{0.11, 0.34757761471538745, 0.4373185928133814, 0.362502389044207, 0.4180478232798574}
{0.12, 0.36974925492177546, 0.4649118872404891, 0.3856260661844208, 0.44442519863488855}
{0.13, 0.39060227224366634, 0.49080861238060164, 0.4073744995642734, 0.4691807652922629}
{0.14, 0.41018874716317594, 0.5150769009051602, 0.42780200597054924, 0.4923796536065052}
{0.15, 0.4285591264313657, 0.5377827276840381, 0.4469611983075468, 0.5140849312157059}
{0.16, 0.4457622641353708, 0.5589899643525487, 0.4649030284276045, 0.5343576552039925}
{0.17, 0.4618454619525516, 0.5787604327938057, 0.48167682911374093, 0.553256923227151}
{0.18, 0.4768545086039355, 0.5971539575528517, 0.49733035522720426, 0.5708399236170857}
{0.19, 0.49083371851908275, 0.6142284171987873, 0.5119098240325841, 0.5871619844806382}
{0.2, 0.5038259697243813, 0.6300397946509686, 0.5254599547130071, 0.6022766218081238}
{0.21, 0.5158727409666364, 0.6446422264851468, 0.5380240070877909, 0.616235586606759}
{0.22, 0.5270141480836996, 0.6580880512352648, 0.5496438195448062, 0.6290889110740037}
{0.23, 0.5372889796337452, 0.6704278567064436, 0.5603598461996534, 0.6408849538256653}
{0.24, 0.5467347317946761, 0.681710526314519, 0.5702111932936278, 0.6516704441934497}
{0.25, 0.5553876425450186, 0.6919832844673239, 0.5792356548423208, 0.6614905256064829}
{0.26, 0.5632827251375225, 0.7012917410027308, 0.5874697475465576, 0.6703887980711585}
{0.27, 0.5704538008765824, 0.7096799346983129, 0.5949487449772601, 0.6784073597635134}
{0.28, 0.5769335312104451, 0.7171903758673049, 0.6017067110456759, 0.6855868477481653}
{0.29, 0.5827534491490655, 0.7238640880553848, 0.6077765327702961, 0.691966477837695}
{0.3, 0.5879439900183294, 0.729740648852623, 0.6131899523516477, 0.6975840836061868}
{0.31, 0.5925345215612683, 0.7348582298348029, 0.6179775985660357, 0.7024761545705047}
{0.32, 0.5965533733967262, 0.7392536356481151, 0.6221690174891478, 0.7066778735526905}
{0.33, 0.6000278658458759, 0.7429623422511229, 0.625792702560363, 0.710223153236769}
{0.34, 0.6029843381367977, 0.7460185343276672, 0.6288761239984202, 0.7131446719330246}
{0.35000000000000003, 0.6054481759972802, 0.7484551418842925, 0.6314457575790344, 0.7154739085627353}
{0.36, 0.6074438386458207, 0.7503038760455473, 0.6335271127848771, 0.7172411768761259}
{0.37, 0.6089948851907496, 0.7515952640604227, 0.6351447603382613, 0.7184756589162223}
{0.38, 0.6101240004472244, 0.7523586835329734, 0.6363223591267031, 0.7192054377410744}
{0.39, 0.6108530201817836, 0.7526223958900704, 0.6370826825314613, 0.719457529416727}
{0.4, 0.6112029557939815, 0.7524135790990234, 0.6374476441689858, 0.7192579142931168}
{0.41000000000000003, 0.6111940184445608, 0.7517583596477229, 0.6374383230551407, 0.7186315675749847}
{0.42, 0.6108456426394614, 0.7506818437997258, 0.6370749882018961, 0.7176024891996834}
{0.43, 0.6101765092788967, 0.7492081481366404, 0.6363771226561172, 0.716193733033689}
{0.44, 0.6092045681805761, 0.7473604293999431, 0.6353634469899211, 0.7144274353994163}
{0.45, 0.6079470600860768, 0.7451609136442636, 0.6340519422519889, 0.7123248429438427}
{0.46, 0.6064205381592344, 0.7426309247140082, 0.632459872389084, 0.7099063398602868}
{0.47000000000000003, 0.60464088898533, 0.7397909120550428, 0.6306038061469321, 0.7071914744745511}
{0.48, 0.6026233530797265, 0.7366604778730153, 0.628499638459486, 0.7041989852064904}
{0.49, 0.6003825449145287, 0.7332584036497777, 0.6261626113355179, 0.7009468259179694}
{0.5, 0.5979324724716973, 0.729602676029174, 0.6236073342513335, 0.6974521906579735}
{0.51, 0.5952865563309787, 0.7257105120833794, 0.6208478040583245, 0.6937315378155683}
{0.52, 0.5924576483008805, 0.7215983839707885, 0.6178974244139489, 0.689800613691219}
{0.53, 0.5894580496008421, 0.7172820429963443, 0.6147690247446312, 0.6856744754968843}
{0.54, 0.5862995286026244, 0.7127765430850419, 0.6114748787489583, 0.6813675137951409}
{0.55, 0.5829933381388639, 0.7080962636792157, 0.6080267224494518, 0.6768934743874861}
{0.56, 0.5795502323866158, 0.703254932070077, 0.6044357718010799, 0.6722654796618193}
{0.5700000000000001, 0.575980483333624, 0.6982656451738422, 0.6007127398645798, 0.6674960494089881}
{0.58, 0.5722938968349484, 0.6931408907626476, 0.5968678535525476, 0.6625971211181484}
{0.59, 0.5684998282674911, 0.6878925681603327, 0.5929108699561588, 0.6575800697605708}
{0.6, 0.5646071977898515, 0.6825320084130175, 0.5888510922602731, 0.6524557270713885}
{0.61, 0.560624505214854, 0.6770699939442958, 0.5846973852545805, 0.6472344003386681}
{0.62, 0.5565598445019999, 0.6715167777047226, 0.5804581904483492, 0.6419258907090613}
{0.63, 0.5524209178769808, 0.6658821018251445, 0.5761415407962228, 0.6365395110191624}
{0.64, 0.5482150495853201, 0.6601752157833081, 0.571755075042435, 0.6310841031615917}
{0.65, 0.543949199287097, 0.6544048940930431, 0.567306051690695, 0.6255680549946911}
{0.66, 0.539629975099625, 0.648579453525198, 0.5628013626069109, 0.6199993168046067}
{0.67, 0.5352636462948611, 0.6427067698693828, 0.5582475462618178, 0.6143854173284131}
{0.68, 0.5308561556582297, 0.6367942942454524, 0.5536508006204821, 0.6087334793468189}
{0.6900000000000001, 0.5264131315154589, 0.6308490689735352, 0.5490169956855631, 0.6030502348548702}
{0.7000000000000001, 0.5219398994339268, 0.6248777430113015, 0.5443516857011086, 0.5973420398189652}
{0.71, 0.5174414936049472, 0.6188865869670421, 0.5396601210235882, 0.5916148885283696}
{0.72, 0.5129226679133077, 0.6128815076970062, 0.5349472596667514, 0.5858744275493123}
{0.73, 0.5083879067003108, 0.6068680624953374, 0.5302177785268268, 0.5801259692896308}
{0.74, 0.503841435226466, 0.6008514728848221, 0.5254760842944765, 0.5743745051818208}
{0.75, 0.49928722983990426, 0.5948366380165604, 0.5207263240598351, 0.56862471849224}
{0.76, 0.49472902785649464, 0.5888281476865451, 0.5159723956168741, 0.562880996764102}
{0.77, 0.49017033715756225, 0.5828302949770228, 0.5112179574732388, 0.5571474439017864}
{0.78, 0.4856144455110217, 0.5768470885304076, 0.5064664385716264, 0.5514278919038935}
{0.79, 0.4810644296216577, 0.5708822644633973, 0.5017210477286801, 0.5457259122523559}
{0.8, 0.4765231639162017, 0.5649392979288339, 0.49698478279729114, 0.540044826964817}
{0.81, 0.47199332906877195, 0.559021414332745, 0.49226043955811677, 0.5343877193173856}
{0.8200000000000001, 0.4674774202721643, 0.5531316002138907, 0.4875506203460352, 0.5287574442447667}
{0.8300000000000001, 0.462977755260401, 0.5472726137930325, 0.48285774241717755, 0.5231566384246692}
{0.84, 0.4584964820878651, 0.5414469951990426, 0.47818404606209386, 0.5175877300532947}
{0.85, 0.4540355866702675, 0.5356570763788503, 0.4735316024705248, 0.5120529483185942}
{0.86, 0.44959690009262426, 0.5299049906981439, 0.46890232135317866, 0.5065543325779076}
{0.87, 0.4451821056893272, 0.5241926822396079, 0.46429795832581683, 0.501093741246468}
{0.88, 0.44079274590134004, 0.5185219148054135, 0.45972012206089263, 0.49567286040319025}
{0.89, 0.4364302289154469, 0.5128942806305389, 0.4551702812118865, 0.49029321212003196}
{0.9, 0.4320958350904364, 0.5073112088134336, 0.4506497711154254, 0.48495616252115525}
{0.91, 0.42779072317499583, 0.5017739734704026, 0.44615980027617047, 0.47966292957798107}
{0.92, 0.4235159363220559, 0.4962837016200308, 0.44170145663941357, 0.47441459064618074}
{0.93, 0.41927240790421205, 0.4908413808038237, 0.43727571365620965, 0.46921208975050777}
{0.9400000000000001, 0.415060967134811, 0.4854478664491863, 0.43288343614582925, 0.4640562446233215}
{0.9500000000000001, 0.4108823444991999, 0.48010388898073886, 0.4285253859602223, 0.45894775350253714}
{0.96, 0.40673717700057144, 0.4748100606858845, 0.4242022274551165, 0.45388720169465746}
{0.97, 0.4026260132247625, 0.4695668823404438, 0.41991453277229557, 0.4488750679084433}
{0.98, 0.39854931822830925, 0.46437474960009306, 0.4156627869375445, 0.443911730364709}
{0.99, 0.39450747825396937, 0.4592339591632221, 0.4114473927786533, 0.4389974726876088}
{1., 0.3905008052778814, 0.45414471471077683, 0.40726867566782876, 0.43413248958273604}
{1.01, 0.386529541392433, 0.44910713262851576, 0.4031268880927606, 0.42931689230722403}
{1.02, 0.3825938630288815, 0.44412124751706605, 0.39902221406055843, 0.4245507139369976}
{1.03, 0.3786938850236568, 0.43918701749503203, 0.39495477333865964, 0.41983391443619594}
{1.04, 0.37482966453226385, 0.4343043293003676, 0.39092462553679225, 0.4151663855337494}
{1.05, 0.3710012047945857, 0.4294730031950854, 0.386931774033958, 0.4105479554119589}
{1.06, 0.3672084587553704, 0.4246927976783484, 0.3829761697543806, 0.40597839321190154}
{1.07, 0.36345133254358075, 0.41996341401284293, 0.37905771479625683, 0.4014574133603461}
{1.08, 0.35972968881426115, 0.41528450056930905, 0.37517626591712094, 0.3969846797228378}
{1.09, 0.3560433499564761, 0.4106556569939634, 0.37133163787953055, 0.39255980958748105}
{1.1, 0.35239210117085173, 0.40607643820352085, 0.3675236066607554, 0.388182377483917}
{1.11, 0.3487756934201538, 0.4015463582123918, 0.3637519125300518, 0.38385191884187325}
{1.12, 0.3451938462563077, 0.39706489379659454, 0.360016262997073, 0.37956793349362244}
{1.1300000000000001, 0.3416462505271809, 0.3926314879988012, 0.35631633563487924, 0.37532988902457626}
{1.1400000000000001, 0.338132570966411, 0.38824555347889944, 0.35265178078097165, 0.3711372239762019}
{1.1500000000000001, 0.334652448669483, 0.3839064757143308, 0.34902222411969064, 0.3669893509053352}
{1.16, 0.33120550345922484, 0.37961361605443134, 0.34542726914928423, 0.36288565930392935}
{1.17, 0.32779133614380757, 0.3753663146328854, 0.34186649953686593, 0.35882551838316956}
{1.18, 0.32440953067030737, 0.37116389314236053, 0.3383394813644487, 0.35480827972584106}
{1.19, 0.32105965617680643, 0.3670056574752947, 0.3348457652691625, 0.3508332798107486}
{1.2, 0.3177412689459714, 0.36289090023474097, 0.3313848884807177, 0.34689984241291866}
{1.21, 0.31445391426298636, 0.35881890311910736, 0.32795637675911693, 0.34300728088325394}
{1.22, 0.3111971281806627, 0.3547889391845472, 0.3245597462355575, 0.33915490031122975}
{1.23, 0.30797043919450034, 0.3508002749886884, 0.32119450515941894, 0.3353419995741586}
{1.24, 0.3047733698304132, 0.3468521726193242, 0.31786015555416425, 0.3315678732764847}
{1.25, 0.3016054381477926, 0.34294389161161054, 0.314556194784944, 0.32783181358249874}
{1.26, 0.29846615916051616, 0.3390746907572491, 0.31128211704062253, 0.32413311194579836}
{1.27, 0.2953550461784692, 0.3352438298090708, 0.3080374147329035, 0.3204710607387573}
{1.28, 0.29227161207209273, 0.33145057108436143, 0.304821579815177, 0.3168449547851996}
{1.29, 0.28921537046241974, 0.32769418097020614, 0.3016341050236546, 0.3132540927994099}
{1.3, 0.28618583683901555, 0.32397393133406927, 0.29847448504331425, 0.30969777873455523}
{1.31, 0.2831825296081882, 0.32028910084274975, 0.29534221760111967, 0.3061753230435192}
{1.32, 0.28020497107378495, 0.31663897619279996, 0.29223680448893186, 0.3026860438551019}
{1.33, 0.27725268835285005, 0.31302285325542745, 0.2891577525184844, 0.2992292680684706}
{1.34, 0.2743252142283615, 0.3094400381388291, 0.2861045744107366, 0.2958043323686815}
{1.35, 0.27142208794122785, 0.305889848170864, 0.28307678962187816, 0.29241058416604987}
{1.36, 0.2685428559236777, 0.3023716128048865, 0.2800739251082093, 0.2890473824620676}
{1.37, 0.26568707247612455, 0.2988846744515223, 0.27709551603207067, 0.2857140986445259}
{1.3800000000000001, 0.2628543003895527, 0.29542838923909415, 0.2741411064109537, 0.2824101172144326}
{1.3900000000000001, 0.26004411151541945, 0.2920021277053563, 0.2712102497118739, 0.2791348364472646}
{1.4000000000000001, 0.25725608728503074, 0.2886052754231316, 0.26830250939304867, 0.2758876689910361}
{1.41, 0.25448981918029884, 0.28523723356239244, 0.26541745939486844, 0.2726680424036107}
{1.42, 0.2517449091577528, 0.2818974193912648, 0.2625546845821145, 0.26947539963162837}
{1.43, 0.2490209700276293, 0.2785852667183846, 0.2597137811393271, 0.2663091994333693}
{1.44, 0.24631762578982816, 0.2753002262789766, 0.25689435692118734, 0.26316891674781956}
{1.45, 0.24363451192848007, 0.2720417660669722, 0.2540960317597331, 0.26005404301215435}
{1.46, 0.24097127566682888, 0.26880937161542945, 0.2513184377301859, 0.2569640864298007}
{1.47, 0.23832757618409517, 0.26560254622746443, 0.2485612193771264, 0.2538985721911929}
{1.48, 0.23570308479594765, 0.2624208111598526, 0.2458240339027153, 0.2508570426492831}
{1.49, 0.2330974851001683, 0.25926370576140373, 0.24310655131861306, 0.24783905745181897}
{1.5, 0.23051047308906203, 0.25613078756816815, 0.24040845456321644, 0.24484419363235427}
{1.51, 0.22794175723011986, 0.2530216323574764, 0.23772943958578538, 0.24187204566190754}
{1.52, 0.22539105851641475, 0.2499358341627669, 0.23506921539900275, 0.2389222254631361}
{1.53, 0.22285811048816281, 0.24687300525111158, 0.23242750410146135, 0.23599436238885213}
{1.54, 0.2203426592268559, 0.24383277606529027, 0.2298040408715445, 0.23308810316664968}
{1.55, 0.21784446332332896, 0.24081479513223233, 0.2271985739341224, 0.23020311181138076}
{1.56, 0.2153632938210955, 0.2378187289395815, 0.22461086450145443, 0.22733906950715943}
{1.57, 0.2128989341362463, 0.23484426178210616, 0.22204068668964808, 0.22449567446054036}
{1.58, 0.21045117995517457, 0.23189109557962406, 0.21948782741199285, 0.22167264172646653}
{1.59, 0.20801983911135646, 0.22895894966806943, 0.21695208625044962, 0.21886970300854328}
{1.6, 0.20560473144238295, 0.22604756056528433, 0.21443327530654355, 0.21608660643515018}
{1.61, 0.2032056886284054, 0.2231566817130736, 0.21193121903287265, 0.2133292707208646}
{1.62, 0.20082255401312726, 0.2203161914055642, 0.20944575404641297, 0.21073358999572708}
{1.6300000000000001, 0.19845518240844037, 0.21762085065800235, 0.206976728924766, 0.20815548246594556}
{1.6400000000000001, 0.1961034398837745, 0.21494371599600534, 0.20452400398646323, 0.20559478915227938}
{1.6500000000000001, 0.19376720354119767, 0.2122846346555268, 0.2020874510564091, 0.2030513639351188}
{1.6600000000000001, 0.19136018137441835, 0.20964346702085587, 0.19966695321751438, 0.2005250732713057}
{1.67, 0.18882209299150968, 0.20702008631436397, 0.1971426791652372, 0.19801579589737503}
{1.68, 0.18630161341471005, 0.20441437827317965, 0.19451113277848106, 0.19552342252029226}
{1.69, 0.18379863018559356, 0.20182624081387507, 0.19189785372900103, 0.1930478554967244}
{1.7, 0.18131304345110344, 0.19925558368621496, 0.18930273776364107, 0.1905890085018492}
{1.71, 0.17884476557919507, 0.19670232811699062, 0.18672569338878514, 0.18814680618868032}
{1.72, 0.1763937207657799, 0.19416640644492317, 0.18416664145998116, 0.1857211838388504}
{1.73, 0.1739598446339473, 0.19164776174759052, 0.181625514763502, 0.18331208700576487}
{1.74, 0.1715430838264064, 0.18914634746130188, 0.17910225759082793, 0.18091947115100981}
{1.75, 0.16914339559205782, 0.18666212699481105, 0.1765968253070006, 0.17859087840780355}
{1.76, 0.16676074736757782, 0.184237839832437, 0.17410918391376912, 0.17632677747998973}
{1.77, 0.16439511635486254, 0.1818882803140432, 0.1716393096084142, 0.1740781066382527}
{1.78, 0.16204648909514982, 0.17955483802762842, 0.16918718833910334, 0.17184486096421928}
{1.79, 0.15971486104060928, 0.17723751535310012, 0.16675281535760259, 0.16962704273560505}
{1.8, 0.1574002361241587, 0.1749363218257863, 0.16433619477013672, 0.16742466107829682}
{1.81, 0.15510262632823907, 0.17265127377132694, 0.16193733908716185, 0.1652377316169213}
{1.82, 0.15282205125324894, 0.17038239393962587, 0.15955626877278273, 0.16306627612451513}
{1.83, 0.15055853768631483, 0.16812971113847183, 0.15719301179452058, 0.1609103221718779}
{1.84, 0.14831211917104342, 0.1658932598674193, 0.15484760317410604, 0.15876990277717387}
{1.85, 0.14608283557887797, 0.16367307995249375, 0.15252008453994725, 0.15664505605632292}
{1.86, 0.1438707326826529, 0.16146921618226315, 0.1502105036818927, 0.1545358248746987}
{1.87, 0.14167586173291516, 0.159281717945791, 0.1479189141088828, 0.15244225650062798}
{1.8800000000000001, 0.13949827903755635, 0.1571106388729696, 0.14564537461005841, 0.15036440226116765}
{1.8900000000000001, 0.13733804554527623, 0.15495603647770745, 0.14338994881986908, 0.1483023172006135}
{1.9000000000000001, 0.13519522643336848, 0.15281797180441944, 0.14115270478769448, 0.14625605974216976}
{1.9100000000000001, 0.13306989070030345, 0.15069650907825313, 0.138933714552474, 0.14422569135319477}
{1.92, 0.13096211076355416, 0.14859171535946197, 0.13673305372281053, 0.14221127621441487}
{1.93, 0.12887196206308912, 0.14650366020231032, 0.13455080106299097, 0.140212880893476}
{1.94, 0.1267995226709368, 0.14443241531888618, 0.1323870380853459, 0.13823057402319217}
{1.95, 0.12474487290720075, 0.14237805424816533, 0.13024184864934404, 0.13626442598481955}
{1.96, 0.12270809496288398, 0.1403406520306618, 0.1281153185677962, 0.1343145085966776}
{1.97, 0.12068927252986325, 0.13832028488897583, 0.126007535220524, 0.13238089480841378}
{1.98, 0.11868849043832824, 0.13631702991453049, 0.12391858717582259, 0.13046365840119167}
{1.99, 0.1167058343019844, 0.13433096476077683, 0.12184856382002916, 0.12856287369406968}
{2., 0.1147413901712977, 0.13236216734312156, 0.11979755499548755, 0.12667861525681376}
{2.0100000000000002, 0.11279524419503976, 0.13041071554582118, 0.11776565064717918, 0.12481095762937705}
{2.02, 0.11086748229037327, 0.12847668693606568, 0.11575294047827049, 0.12295997504826099}
{2.0300000000000002, 0.10895818982169847, 0.1265601584854583, 0.11375951361480763, 0.1211257411799543}
{2.04, 0.10706745128846838, 0.12466120629908668, 0.11178545827977493, 0.11930832886163784}
{2.05, 0.10519535002215306, 0.12277990535235643, 0.10983086147670575, 0.11750780984931822}
{2.06, 0.10334196789252778, 0.12091632923575275, 0.10789580868302799, 0.11572425457354937}
{2.07, 0.10150738502343642, 0.1190705499076749, 0.10598038355330242, 0.11395773190288003}
{2.08, 0.0996916795181627, 0.11724263745547113, 0.10408466763249209, 0.11220830891514974}
{2.09, 0.09789492719453768, 0.11543265986479807, 0.1022087400793973, 0.1104760506767518}
{2.1, 0.0961172013298809, 0.11364068279740257, 0.10035267740035722, 0.10876102002995706}
{2.11, 0.09435857241587224, 0.11186676937741885, 0.09851655319332014, 0.10706327738838725}
{2.12, 0.09261910792342495, 0.11011097998625738, 0.09670043790235533, 0.1053828805407113}
{2.13, 0.09089887207762642, 0.1083733720661494, 0.09490439858267652, 0.10371988446262546}
{2.14, 0.0891979256427899, 0.10665399993239974, 0.09312849867622168, 0.10207434113716798}
{2.15, 0.08751632571765673, 0.10495291459438803, 0.0913727977978307, 0.10044629938340631}
{2.16, 0.08585412554076502, 0.10327016358534406, 0.08963735153203756, 0.09883580469352184}
{2.17, 0.08421137430599838, 0.10160579080091853, 0.08792221124049095, 0.09724289907831236}
{2.18, 0.08258811698830892, 0.09995983634655066, 0.08622742387999778, 0.09566762092111361}
{2.19, 0.08098439417959961, 0.09833233639363102, 0.08455303183117345, 0.09411000484013832}
{2.2, 0.07940024193473887, 0.0967233230444419, 0.082899072737671, 0.092570081559216}
{2.21, 0.07783569162767062, 0.09513282420585203, 0.08126557935595058, 0.09104787778691126}
{2.22, 0.07629076981756965, 0.09356086347172989, 0.07965257941553679, 0.0895434161039859}
{2.23, 0.07476549812498431, 0.09200746001402961, 0.07806009548970355, 0.08805671485916194}
{2.24, 0.07325989311789502, 0.0904726284824997, 0.07648814487651165, 0.08658778807313641}
{2.25, 0.07177396620761377, 0.08895637891294803, 0.07493673949012108, 0.08513664535078565}
{2.2600000000000002, 0.07030772355443073, 0.08745871664399642, 0.07340588576227979, 0.08370329180149423}
{2.27, 0.06886116598291579, 0.08597964224224222, 0.07189558455389292, 0.08228772796753017}
{2.2800000000000002, 0.06743428890676448, 0.08451915143574333, 0.0704058310765571, 0.08088994976038599}
{2.29, 0.06602708226307685, 0.08307723505572977, 0.06893661482394318, 0.0795099484049932}
{2.3000000000000003, 0.06463953045594528, 0.08165387898644264, 0.06748791951289829, 0.07814771039171511}
{2.31, 0.06327161230922007, 0.08024906412298881, 0.06605972303412988, 0.07680321743601126}
{2.32, 0.06192330102831773, 0.07886276633709956, 0.06465199741233121, 0.07547644644566631}
{2.33, 0.06059456417092374, 0.07749495645066815, 0.06326470877559298, 0.07416736949546393}
{2.34, 0.05928536362644142, 0.0761456002169411, 0.06189781733394671, 0.0728759538091857}
{2.35, 0.0579956556040258, 0.07481465830922741, 0.06055127736687121, 0.07160216174880514}
{2.36, 0.05672539062904102, 0.07350208631698764, 0.059225037219593935, 0.07034595081074473}
{2.37, 0.055474513547769326, 0.07220783474915782, 0.057919039308007486, 0.06910727362905711}
{2.38, 0.0542429635401966, 0.07093184904455817, 0.05663322013201851, 0.06788607798538684}
{2.39, 0.05303067414069354, 0.06967406958923238, 0.055367510297140266, 0.06668230682556518}
{2.4, 0.05183757326640699, 0.06843443174055872, 0.05412183454413496, 0.06549589828268575}
{2.41, 0.050663583253169976, 0.06721286585796832, 0.05289611178650625, 0.06432678570650398}
{2.42, 0.04950862089873616, 0.06600929734010541, 0.051690255155638846, 0.06317489769900157}
{2.43, 0.04837259751313963, 0.06482364666825566, 0.050504172053377434, 0.0620401581559501}
{2.44, 0.047255418975976786, 0.06365582945587062, 0.04933776421183271, 0.060922486314308875}
{2.45, 0.0461569858004037, 0.06250575650400726, 0.04819092776019887, 0.059821796805284023}
{2.46, 0.04507719320364011, 0.061373333862505396, 0.0470635532983644, 0.05873799971287887}
{2.47, 0.04401593118376532, 0.060258462896714104, 0.04595552597709201, 0.05767100063775526}
{2.48, 0.04297308460259257, 0.05916104035958594, 0.044866725584545, 0.056620700766232046}
{2.49, 0.041948533274402074, 0.05808095846894534, 0.043797026638930314, 0.05558699694423564}
{2.5, 0.040942152060312806, 0.0570181049897439, 0.04274629848702891, 0.05456978175602331}
{2.5100000000000002, 0.039953810968070436, 0.05597236332110649, 0.04171440540838097, 0.053568943607491586}
{2.52, 0.03898337525702764, 0.05494361258797625, 0.040701206724892164, 0.052584366813886035}
{2.5300000000000002, 0.038030705548089926, 0.05393172773716017, 0.039706556915624386, 0.05161593169172279}
{2.54, 0.03709565793840102, 0.05293657963757892, 0.03873030573653482, 0.0506635146547336}
{2.5500000000000003, 0.03617808412053837, 0.051958035184522244, 0.037772298344923856, 0.049726988313644666}
{2.56, 0.035277831505991224, 0.050995957407710346, 0.03683237542835437, 0.04880622157959784}
{2.57, 0.034394743352689515, 0.05005020558296073, 0.03591037333780023, 0.047901079771022634}
{2.58, 0.03352865889635557, 0.04912063534726154, 0.03500612422478611, 0.04701142472376837}
{2.59, 0.03267941348544699, 0.0482070988170481, 0.03411945618227676, 0.046137114904301904}
{2.6, 0.031846838719460834, 0.047309444709483985, 0.033250193389075644, 0.04527800552578112}
{2.61, 0.031030762590369212, 0.04642751846654487, 0.03239815625749299, 0.04443394866681056}
{2.62, 0.03023100962695615, 0.04556116238170365, 0.03156316158404301, 0.0436047933926868}
{2.63, 0.029447401041827782, 0.044710215729018864, 0.03074502270293213, 0.04279038587894393}
{2.64, 0.02867975488086639, 0.043874514894424614, 0.02994354964209892, 0.04199056953700592}
{2.65, 0.02792788617490274, 0.043053893509024985, 0.02915854928156993, 0.04120518514175746}
{2.66, 0.027191607093378856, 0.04224818258419425, 0.028389825513893734, 0.04043407096084307}
{2.67, 0.026470727099779268, 0.04145721064828734, 0.02763717940642138, 0.03967706288550729}
{2.68, 0.02576505310860565, 0.0406808038847634, 0.026900409365198247, 0.038933994562787295}
{2.69, 0.025074389643674404, 0.03991878627153121, 0.0261793113002371, 0.03820469752887489}
{2.7, 0.024398538997519096, 0.03917097972132145, 0.025473678791944728, 0.037489001343461295}
{2.71, 0.023737301391678924, 0.03843720422289812, 0.024783303258473655, 0.03678673372488504}
{2.72, 0.023090475137659393, 0.037717277982918164, 0.02410797412377564, 0.03609772068590019}
{2.73, 0.022457856798353396, 0.037011017568254714, 0.023447478986135917, 0.03542178666988834}
{2.74, 0.021839241349711054, 0.036318238048598045, 0.02280160378696714, 0.03475875468733636}
{2.75, 0.02123442234245399, 0.035638753139154024, 0.022170132979649704, 0.03410844645240745}
{2.7600000000000002, 0.020643192063626678, 0.03497237534325876, 0.021552849698201978, 0.033470682519432034}
{2.77, 0.020065341697787533, 0.03431891609473447, 0.020949535925574407, 0.032845282419150905}
{2.7800000000000002, 0.019500661487637853, 0.03367818589981066, 0.020359972661356685, 0.03223206479454245}
{2.79, 0.018948940893898408, 0.03304999447844094, 0.019783940088699416, 0.03163084753607134}
{2.8000000000000003, 0.018409968754238122, 0.032434150904845443, 0.019221217740246117, 0.031041447916196202}
{2.81, 0.01788353344107132, 0.03183046374711607, 0.018671584662883923, 0.030463682722980258}
{2.82, 0.01736942301803679, 0.031238741205719664, 0.018134819581117997, 0.029897368392647297}
{2.83, 0.016867425394981112, 0.03065879125074306, 0.017610701058884334, 0.029342321140933453}
{2.84, 0.016377328481268404, 0.030090421757722922, 0.017099007659615206, 0.028798357093084623}
{2.85, 0.015898920337246224, 0.029533440641910262, 0.016599518104379516, 0.028265292412355755}
{2.86, 0.0154319893236983, 0.02898765599081937, 0.016112011427921288, 0.02774294342686817}
{2.87, 0.014976324249122703, 0.02845287619491966, 0.01563626713242775, 0.02723112675468962}
{2.88, 0.01453171451467498, 0.027928910076327362, 0.015172065338859507, 0.026729659427000015}
{2.89, 0.01409795025662208, 0.027415567015361946, 0.014719186935681784, 0.026238359009213584}
{2.9, 0.013674822486158113, 0.026912657074833975, 0.0142774137248413, 0.0257570437199299}
{2.91, 0.0132621232264359, 0.026419991121936725, 0.013846528564836187, 0.02528553254759153}
{2.92, 0.012859645646674134, 0.025937380947615427, 0.013426315510732699, 0.024823645364727653}
{2.93, 0.012467184193205067, 0.025464639383296538, 0.013016559950987612, 0.024371203039671024}
{2.94, 0.012084534717331974, 0.025001580414859084, 0.012617048740939815, 0.02392802754563546}
{2.95, 0.011711494599870665, 0.02454801929373727, 0.012227570332839848, 0.0234939420670478}
{2.96, 0.011347862872255315, 0.02410377264504841, 0.011847914902292336, 0.023068771103032834}
{2.97, 0.010993440334092124, 0.02366865857264183, 0.011477874470989753, 0.02265234056795152}
{2.98, 0.010648029667052914, 0.02324249676097257, 0.01111724302562481, 0.022244477888900265}
{2.99, 0.010311435545001638, 0.0228251085737058, 0.010765816632869789, 0.02184501210008131}
{3., 0.00998346474025608, 0.022416317148962847, 0.010423393550320728, 0.021453773933959}
{3.0100000000000002, 0.009663926225890072, 0.022015947491126408, 0.010089774333307669, 0.021070595909122886}
{3.02, 0.009352631273988474, 0.02162382655912425, 0.009764761937479317, 0.020695312414780603}
{3.0300000000000002, 0.009049393549770822, 0.021239783351118525, 0.00944816181707431, 0.02032775979181067}
{3.04, 0.00875402920150765, 0.02086364898552983, 0.009139782018799782, 0.01996777641030742}
{3.0500000000000003, 0.008466356946156012, 0.02049525677833302, 0.008839433271240468, 0.019615202743557787}
{3.06, 0.008186198150650015, 0.02013444231656367, 0.008546929069731372, 0.019269881438391433}
{3.0700000000000003, 0.007913376908783968, 0.019781043527981535, 0.00826208575662882, 0.01893165738185292}
{3.08, 0.0076477201136337086, 0.019434900746840962, 0.007984722596923097, 0.018600377764147948}
{3.09, 0.007389057525468387, 0.019095856775723286, 0.00771466184914281, 0.01827589213782075}
{3.1, 0.007137221835106763, 0.018763756943391805, 0.0074517288315030265, 0.017958052473124764}
{3.11, 0.006892048722682794, 0.018438449158634997, 0.007195751983260409, 0.017646713209553876}
{3.12, 0.006653376911786273, 0.01811978396006705, 0.006946562921239606, 0.017341731303504547}
{3.13, 0.006421048218954133, 0.017807614561863035, 0.006703996491505428, 0.01704296627204715}
{3.14, 0.006194907598490639, 0.01750179689540727, 0.006467890816158069, 0.016750280232785946}
{3.15, 0.00597480318260295, 0.017202189646841646, 0.006238087335237275, 0.01646353793979516}
{3.16, 0.005760586316841047, 0.016908654290503863, 0.006014430843723963, 0.016182606815621343}
{3.17, 0.005552111590841771, 0.016621055118251665, 0.005796769523639008, 0.015907356979348492}
{3.18, 0.00534923686437673, 0.016339259264673063, 0.005584954971238982, 0.015637661270725717}
{3.19, 0.005151823288712991, 0.016063136728188425, 0.0053788422193181105, 0.01537339527036326}
{3.2, 0.004959735323302557, 0.015792560388055772, 0.00517828975463319, 0.015114437316007564}
{3.21, 0.004772840747816132, 0.015527406017293395, 0.004983159530467631, 0.014860668514909013}
{3.22, 0.004591010669550467, 0.015267552291542178, 0.004793316974365205, 0.014611972752303713}
{3.23, 0.004414119526237194, 0.015012880793891622, 0.004608630991062666, 0.014368236696032283}
{3.24, 0.004242045084291679, 0.014763276015700651, 0.004428973960661424, 0.014129349797325427}
{3.25, 0.004074668432541218, 0.014518625353449053, 0.004254221732079377, 0.013895204287790557}
{3.2600000000000002, 0.0039118739714832885, 0.014278819101658412, 0.004084253611835819, 0.01366569517263671}
{3.27, 0.003753549398123332, 0.014043750441928111, 0.003918952348221087, 0.013440720220181331}
{3.2800000000000002, 0.0035995856864530877, 0.01381331542813677, 0.0037582041109146566, 0.013220179947687156}
{3.29, 0.003449877063631078, 0.013587412967862176, 0.0036018984661160044, 0.01300397760357995}
{3.3000000000000003, 0.0033043209819352175, 0.013365944800079193, 0.003449928347261288, 0.012792019146104073}
{3.31, 0.003162818086561196, 0.013148815469199979, 0.003302190021402739, 0.012584213218477377}
{3.3200000000000003, 0.0030252721793455877, 0.01293593229552353, 0.003158583051333207, 0.012380471120609637}
{3.33, 0.002891590178499118, 0.012727205342168185, 0.0030190102535450395, 0.012180706777454958}
{3.34, 0.002761682074437254, 0.012522547378562935, 0.002883377652114317, 0.011984836704070731}
{3.35, 0.0026354608818050518, 0.012321873840580411, 0.002751594428611637, 0.011792779967462506}
{3.36, 0.0025128425877926725, 0.01212510278739621, 0.002623572868140119, 0.011604458145295737}
{3.37, 0.002393746096847286, 0.011932154855163803, 0.002499228301610991, 0.011419795281559869}
{3.38, 0.0022780931718889047, 0.01174295320760139, 0.002378479044369061, 0.011238717839276964}
{3.39, 0.0021658083721435395, 0.011557423483585506, 0.0022612463312864416, 0.011061154650345606}
{3.4, 0.0020568189877109614, 0.011375493741856008, 0.00214745424844699, 0.010887036862620212}
{3.41, 0.0019510549709889852, 0.011197094402936932, 0.002037029661548756, 0.010716297884325793}
{3.42, 0.0018484488650813069, 0.011022158188383075, 0.0019299021411570544, 0.010548873325913234}
{3.43, 0.00174893572931717, 0.010850620057465427, 0.0018260038849420995, 0.01038470093946342}
{3.44, 0.0016524530620198143, 0.010682417141413107, 0.0017252696370441895, 0.010223720555752793}
{3.45, 0.0015589407206597033, 0.010517488675330736, 0.0016276366047084264, 0.010065874019094138}
{3.46, 0.0014683408395366965, 0.01035577592791667, 0.0015330443723394914, 0.009911105120072681}
{3.47, 0.001380597745134496, 0.01019722212910735, 0.0014414348131261217, 0.009759359526297348}
{3.48, 0.0012956578692995598, 0.010041772395778739, 0.0013527519983941882, 0.009610584711292532}
{3.49, 0.0012134696603946418, 0.00988937365563869, 0.0012669421048451515, 0.009464729881658484}
{3.5, 0.001133983492584959, 0.009739974569444778, 0.0011839533198448546, 0.009321745902629058}
{3.5100000000000002, 0.0010571515734148248, 0.009593525451687575, 0.001103735744927452, 0.009181585222160806}
{3.52, 0.0009829278498373875, 0.009449978189880005, 0.0010262412976842794, 0.009044201793687992}
{3.5300000000000002, 0.000911267912863248, 0.009309286162598603, 0.0009514236122107414, 0.008909550997683117}
{3.54, 0.0008421289009943882, 0.00917140415642041, 0.0008792379382849839, 0.008777589562160489}
{3.5500000000000003, 0.000775469402614129, 0.009036288281906718, 0.0008096410394565931, 0.008648275482267572}
{3.56, 0.0007112493575068277, 0.008903895888783132, 0.0007425910902266848, 0.00852156793910718}
{3.5700000000000003, 0.0006494299576804834, 0.008774185480468938, 0.000678047572500184, 0.008397427217936886}
{3.58, 0.0005899735476703925, 0.008647116628111292, 0.0006159711714962866, 0.008275814625894546}
{3.59, 0.0005328435245023676, 0.008522649884279287, 0.0005563236713034838, 0.008156692409398276}
{3.6, 0.0004780042374952804, 0.008400746696476618, 0.0004990678502668285, 0.008040023671372841}
{3.61, 0.00042542088808667606, 0.00828136932063208, 0.0004441673763992913, 0.00792577228845482}
{3.62, 0.0003750594298631794, 0.008164480734727995, 0.00039158670300693183, 0.007813902828329769}
{3.63, 0.0003268864689804986, 0.008050044552728123, 0.00034129096472083583, 0.007704380467356024}
{3.64, 0.00028086916515943094, 0.00793802493896788, 0.0002932458741304359, 0.007597170908630948}
{3.65, 0.00023697513344372246, 0.007828386523169695, 0.00024741761921225877, 0.007492240300655476}
{3.66, 0.00019517234690569953, 0.0077210943162466985, 0.0002037727617482071, 0.007389555156753147}
{3.67, 0.00015542904048840446, 0.007616113627059682, 0.00016227813693042785, 0.007289082275401463}
{3.68, 0.0001177136161702632, 0.007513409980290471, 0.00012290075434699023, 0.007190788661631737}
{3.69, 0.00008199454964063894, 0.007412949035596857, 0.00008560770054502804, 0.007094641449655462}
{3.7, 0.00004824029867259428, 0.0073146965082122725, 0.00005036604336587931, 0.007000607826873384}
{3.71, 0.000016419213379924925, 0.007218618091154276, 0.00001714273824752942, 0.0069086549594243145}
{3.72, -0.000013500551456277562, 0.007124679379204584, -0.000014095463312221513, 0.006818749919429408}
{3.73, -0.00004155112180541319, 0.007032845794822982, -0.00004338210293754446, 0.006730859614087294}
{3.74, -0.00006776498736772752, 0.006943082516156242, -0.00007075110201152659, 0.006644950716774235}
{3.75, -0.00009217508193197109, 0.00685535440730247, -0.00009623684557485077, 0.006560989600302894}
{3.7600000000000002, -0.00011481486093270371, 0.006769625950988758, -0.00011987426330072038, 0.006478942272490763}
{3.77, -0.00013571837602645035, 0.0066858611838200655, -0.0001416989073572688, 0.006398774314189415}
{3.7800000000000002, -0.00015492034650985517, 0.0066040236342541575, -0.0001617470269728079, 0.006320450819922768}
{3.79, -0.00017245622740633126, 0.006524076263455245, -0.00018005563952276646, 0.006243936341280426}
{3.8000000000000003, -0.00018836227404958684, 0.0064459814091782615, -0.00019666259795913775, 0.0061691948332115425}
{3.81, -0.00020267560299315368, 0.006369700732831583, -0.00021160665440403149, 0.006096189603360623}
{3.8200000000000003, -0.00021543424908314427, 0.006295195169863737, -0.00022492751973738487, 0.0060248832645846085}
{3.83, -0.000226677218529125, 0.006222424883617339, -0.00023666591900644288, 0.005955237690788293}
{3.84, -0.00023644453781571944, 0.0061513492227893134, -0.00024686364249268823, 0.005887213976211176}
{3.85, -0.0002447772983006276, 0.006081926682633594, -0.00025556359227510525, 0.005820772398296094}
{3.86, -0.00025171769634708285, 0.006014114870039488, -0.0002628098241311036, 0.0057558723842671055}
{3.87, -0.0002573090688456305, 0.005947870472613145, -0.0002686475846235905, 0.005692472481538576}
{3.88, -0.0002615959239844941, 0.005883149231886689, -0.0002731233432272558, 0.005630530332074699}
{3.89, -0.00026462396713053393, 0.005819905920775926, -0.00027628481934999455, 0.005570002650815153}
{3.9, -0.00026644012169194504, 0.005758094325400768, -0.00027818100411493546, 0.005510845208276142}
{3.91, -0.00026709254483668165, 0.005697667231378836, -0.00027886217677150894, 0.005453012817432556}
{3.92, -0.00026663063794644156, 0.005638576414698169, -0.00027837991561009435, 0.0053964593249825835}
{3.93, -0.0002651050516954042, 0.005580772637267539, -0.0002767871032645566, 0.005341137607089108}
{3.94, -0.0002625676856451226, 0.005524205647239159, -0.0002741379262892864, 0.005286999569688547}
{3.95, -0.00025907168225767504, 0.005468824184191226, -0.0002704878689085373, 0.00523399615345087}
{3.96, -0.0002546714152339945, 0.005414575989251723, -0.0002658937008408746, 0.005182077343468683}
{3.97, -0.00024942247209217694, 0.005361407820239232, -0.00026041345910978424, 0.005131192183747908}
{3.98, -0.0002433816309104828, 0.005309265471888074, -0.0002541064237618367, 0.005081288796564469}
{3.99, -0.00023660683116413157, 0.005258093801218978, -0.000247033087418384, 0.005032314406745552}
{4., -0.00022915713859680248, 0.005207836758109482, -0.00023925511859909624, 0.004984215370927339}
{4.01, -0.00022109270407555726, 0.005158437421108633, -0.00023083531876379626, 0.004936937211831848}
{4.0200000000000005, -0.00021247471638593754, 0.005109838038535588, -0.00022183757302743766, 0.004890424657600773}
{4.03, -0.00020336534893528345, 0.005061980074889658, -0.0002123267945148655, 0.004844621686212722}
{4.04, -0.00019382770034104494, 0.005014804262593929, -0.0002023688623311073, 0.004799471575004991}
{4.05, -0.00018392572889080956, 0.00496825065908403, -0.00019203055313333315, 0.004754916955310974}
{4.0600000000000005, -0.0001737241808734568, 0.004922258709244132, -0.00018137946630386893, 0.004710899872215198}
{4.07, -0.00016328851278786999, 0.0048767673131847105, -0.0001704839427309772, 0.004667361849420755}
{4.08, -0.00015268480745156464, 0.004831714899342952, -0.0001594129772207498, 0.004624243959210811}
{4.09, -0.00014197968403944448, 0.004787039502881062, -0.00014823612457165447, 0.004581486897480547}
{4.1, -0.0001312402020962846, 0.004742678849343657, -0.00013702339935725688, 0.004539031063802347}
{4.11, -0.00012053375958050039, 0.004698570443525722, -0.00012584516947721205, 0.004496816646477818}
{4.12, -0.00010992798500621798, 0.004654651663492259, -0.00011477204354649481, 0.0044547837125202975}
{4.13, -0.00009949062376696313, 0.004610859859677542, -0.00010387475220985749, 0.004412872302498839}
{4.14, -0.00008928941873582458, 0.004567132458981998, -0.0000932240234805505, 0.004371022530165241}
{4.15, -0.00007939198525161682, 0.0045234070737700995, -0.00008289045221765711, 0.004329174686771629}
{4.16, -0.00006986568061514314, 0.004479621615662672, -0.00007294436387161231, 0.004287269349976594}
{4.17, -0.00006077746823376749, 0.004435714414002218, -0.0000634556726422039, 0.00424524749722369}
{4.18, -0.000052193776567699, 0.0043916243388571995, -0.000054493734209220055, 0.0042030506234639765}
{4.19, -0.000044180353047669096, 0.004347290928418325, -0.000046127193212900005, 0.0041606208630819925}
{4.2, -0.0000368021131480583, 0.004302654520623899, -0.00003842382567635583, 0.004117901115869195}
{4.21, -0.00003012298481807556, 0.004257656388840113, -0.000031450376581495715, 0.004074835176878208}
{4.22, -0.000024205748487977123, 0.00421223888140369, -0.00002527239282499782, 0.004031367869973602}
{4.23, -0.000019111872886407652, 0.004166345564822521, -0.000019954051800820133, 0.003987445184883579}
{4.24, -0.000014901346921114105, 0.004119921370412382, -0.00001555798587261283, 0.003943014417540185}
{4.25, -0.000011632507894374537, 0.004072912744133088, -0.000012145103019331982, 0.0038980243134816065}
{4.26, -9.36186634253468*^-6, 0.004025267799370213, -9.774403956199845*^-6, 0.003852425214073523}
{4.2700000000000005, -8.143927807503198*^-6, 0.003976936472393373, -8.502796052428294*^-6, 0.0038061692052921096}
{4.28, -8.031011868023391*^-6, 0.003927870680203444, -8.384904387968723*^-6, 0.0037592102687933875}
{4.29, -9.073068778035738*^-6, 0.003878024480464842, -9.472880311907452*^-6, 0.003711504434978112}
{4.3, -0.00001131749408001326, 0.003827354233201199, -0.000011816207886599631, 0.0036630099377443284}
{4.3100000000000005, -0.000014808941581054926, 0.0037758187639134804, -0.000015461508622414886, 0.003613687370601297}
{4.32, -0.000019589135101118604, 0.0037233795277623904, -0.000020452344930515936, 0.0035634998438020065}
{4.33, -0.00002569667942504361, 0.0036700007744375164, -0.00002682902274434121, 0.0035124131421329324}
{4.34, -0.000033166870910335745, 0.003615649713315464, -0.00003462839378168086, 0.0034603958829803848}
{4.3500000000000005, -0.00004203150822718708, 0.00356029667849046, -0.00004388365794481452, 0.0034074196742747928}
{4.36, -0.00005231870372845394, 0.003503915293241312, -0.00005462416637836692, 0.003353459271895554}
{4.37, -0.00006405269597218298, 0.003446482633474293, -0.00006687522573049936, 0.0032984927360957773}
{4.38, -0.00007725366394281982, 0.003387979389667076, -0.00008065790418763759, 0.003242501586492445}
{4.39, -0.0000919375435395295, 0.0033283900268097685, -0.00009598883987621338, 0.003185470955139673}
{4.4, -0.0001081158469302285, 0.003267702941823244, -0.00011288005225639736, 0.003127389737187593}
{4.41, -0.00012579548538849578, 0.0032059106179096243, -0.00013133875715218673, 0.0030682507386051204}
{4.42, -0.00014497859626203853, 0.003143009775267383, -0.0001513671860951074, 0.0030080508204234396}
{4.43, -0.0001656623747453585, 0.0030790015175811702, -0.00017296241068381768, 0.0029467910389356436}
{4.44, -0.00018783891115529026, 0.0030138914736720754, -0.00019611617268907181, 0.0028844767812646194}
{4.45, -0.00021149503443787485, 0.002947689933669645, -0.00022081472066460753, 0.002821117895687923}
{4.46, -0.00023661216266166124, 0.0028804119790437166, -0.0002470386538523235, 0.00275672881608612}
{4.47, -0.0002631661612790194, 0.002812077605808195, -0.0002747627741977715, 0.0026913286798562713}
{4.48, -0.00029112720997107776, 0.002742711840182595, -0.000303955947327517, 0.002624941438607035}
{4.49, -0.00032045967891550133, 0.0026723448459740145, -0.00033458097336456447, 0.00255759596092972}
{4.5, -0.000351122015350034, 0.002601012022912114, -0.000366594468493238, 0.0024893261265108257}
{4.51, -0.00038306664133472577, 0.0025287540951466274, -0.0003999467582162248, 0.0024201709108295196}
{4.5200000000000005, -0.00041623986364496305, 0.002455617189086516, -0.0004345817832769748, 0.0023501744596544243}
{4.53, -0.0004505817967617224, 0.0023816528997334277, -0.00047043701925646235, 0.0022793861525287596}
{4.54, -0.0004860262999551807, 0.0023069183446348777, -0.0005074434108843391, 0.002207860654406804}
{4.55, -0.0005225009294915609, 0.002231476204551355, -0.0005455253221397389, 0.002135657954574783}
{4.5600000000000005, -0.000559926907027338, 0.002155394749904569, -0.0005846005032527499, 0.0020628433919634387}
{4.57, -0.0005982191052859297, 0.0020787478520431753, -0.0006245800757499399, 0.001989487665930018}
{4.58, -0.0006372860521492898, 0.0020016149783324655, -0.0006653685367262467, 0.0019156668315588048}
{4.59, -0.0006770299543289336, 0.0019240811700439347, -0.0007068637835590863, 0.001841462278500096}
{4.6000000000000005, -0.0007173467418200859, 0.0018462370019889185, -0.0007489571603214055, 0.0017669606923371476}
{4.61, -0.0007581261343737573, 0.001768178522809741, -0.0007915335271828997, 0.0016922539974411845}
{4.62, -0.0007992517312626366, 0.001690007174807911, -0.0008344713541315067, 0.0016174392802421242}
{4.63, -0.0008406011256511831, 0.0016118296921592654, -0.0008776428403833016, 0.0015426186918143035}
{4.64, -0.0008820460449186212, 0.0015337579763279503, -0.000920914060888929, 0.001467899328640107}
{4.65, -0.0009234525183228662, 0.0014559089474636795, -0.000964145141385765, 0.0013933930903881385}
{4.66, -0.0009646810734302769, 0.0013784043705259092, -0.0010071904634834923, 0.0013192165135035192}
{4.67, -0.001005586962778612, 0.0013013706548485062, -0.0010498989013151298, 0.0012454905793791288}
{4.68, -0.0010460204222764433, 0.0012249386258220312, -0.0010921140913230066, 0.0011723404958417151}
{4.69, -0.0010858269628880649, 0.0011492432673322782, -0.001133674736796986, 0.0010998954506499683}
{4.7, -0.001124847697189407, 0.0010744234335629266, -0.0011744149488203074, 0.0010282883356721928}
{4.71, -0.0011629197024259968, 0.0010006215287263703, -0.001214164625325968, 0.0009576554403693046}
{4.72, -0.0011998764217443808, 0.0009279831532553483, -0.0012527498700087049, 0.0008881361131787789}
{4.73, -0.0012355481053120305, 0.0008566567149471137, -0.0012899934528831794, 0.0008198723893560573}
{4.74, -0.001269762293085562, 0.0007867930035130546, -0.0013257153143257374, 0.0007530085837927514}
{4.75, -0.0013023443410295243, 0.0007185447269483615, -0.0013597331144814201, 0.0006876908472943195}
{4.76, -0.001333117992634799, 0.0006520660080987456, -0.0013918628299667488, 0.0006240666847639073}
{4.7700000000000005, -0.0013619059976301565, 0.0005875118397562984, -0.001421919399845265, 0.0005622844336960653}
{4.78, -0.001388530779827731, 0.0005250374965799944, -0.0014497174229021156, 0.0005024927013490319}
{4.79, -0.001412815156088476, 0.0004647979020941176, -0.0014750719082912548, 0.0004448397589238683}
{4.8, -0.0014345831084427968, 0.0004069469489741835, -0.0014977990816801496, 0.0003894728910368947}
{4.8100000000000005, -0.0014536606114497427, 0.0003516367707903461, -0.0015177172490671686, 0.00033653769873399935}
{4.82, -0.0014698765169248397, 0.00029901696333255726, -0.0015346477204956081, 0.0002861773542516283}
{4.83, -0.0014830634982191436, 0.0002492337535995645, -0.0015484157959431027, 0.00023853180568889708}
{4.84, -0.0014930590562797195, 0.00020242911449149147, -0.001558851815714911, 0.00019373692971474114}
{4.8500000000000005, -0.0014997065897743576, 0.0001587398231949146, -0.001565792277724473, 0.00015192363038537253}
{4.86, -0.001502856531612688, 0.00011829646121333363, -0.0015690810240961757, 0.00011321688211284217}
{4.87, -0.0015023675542511431, 0.00008122235393971128, -0.0015685704995829746, 0.00007773471477169891}
{4.88, -0.0014981078462186586, 0.000047632447630525136, -0.0015641230843431518, 0.000045587138895102047}
{4.89, -0.0014899564623552608, 0.000017632121586600983, -0.0015556125036781721, 0.000016875008859897306}
{4.9, -0.0014778047503106518, -8.684066697297115*^-6, -0.0015429253173909912, -8.311178081268994*^-6}
{4.91, -0.0014615578559013848, -0.000031233705702151484, -0.0015259624914779153, -0.00002989254911058248}
{4.92, -0.001441136309986264, -0.000049947925711578696, -0.0015046410549308486, -0.000047803191735979114}
{4.93, -0.001416477699568998, -0.00006477286868013737, -0.0014788958444783289, -0.00006199156054418935}
{4.94, -0.001387538425900839, -0.00007567123458195304, -0.00144868134016027, -0.00007242195715008044}
{4.95, -0.0013542955524078481, -0.00008262390672499801, -0.0014139735946855183, -0.00007907608572091584}
{4.96, -0.0013167487453301372, -0.00008563165857035426, -0.0013747722595868067, -0.00008195468650582251}
{4.97, -0.0012749223100163027, -0.00008471694464749847, -0.0013311027112460222, -0.00008107924985024766}
{4.98, -0.0012288673258780284, -0.00007992577820795018, -0.0012830182799271714, -0.0000764938132242854}
{4.99, -0.0011786638830694964, -0.00007132969831483332, -0.0012306025850167364, -0.00006826684384659205}
{5., -0.0011244234240162098, -0.000059027829117375805, -0.001173971979733709, -0.00005649320953487381}
{5.01, -0.001066291192984037, -0.00004314903411764598, -0.00111327810864072, -0.000041296240469701395}
{5.0200000000000005, -0.0010044487969344436, -0.000023854168286535056, -0.0010487105813452636, -0.00002282988460598289}
{5.03, -0.0009391168809843309, -1.3384309480134702*^-6, -0.000980499765855667, -1.2809595257811549*^-6}
{5.04, -0.0008705579218442319, 0.00002416617759788166, -0.0009089197051142214, 0.000023128496424616535}
{5.05, -0.0007990791426804743, 0.00005238829268307016, -0.000834291160304917, 0.00005013877081323625}
{5.0600000000000005, -0.0007250355529077784, 0.00008301451202271346, -0.0007569847845967664, 0.00007944991866139875}
{5.07, -0.0006488331164877512, 0.0001156866094649438, -0.0006774244310557306, 0.00011071909583336432}
{5.08, -0.0005709320523741111, 0.00014999863253282233, -0.0005960905985265231, 0.00014355778120809864}
{5.09, -0.0004918502708146685, 0.00018549388049552535, -0.0005135240193577942, 0.0001775288845102699}
{5.1000000000000005, -0.0004121669492879391, 0.00022166175964152045, -0.0004303293929150569, 0.00021214373661610877}
{5.11, -0.0003325262519213876, 0.0002579345123694249, -0.0003471792688978647, 0.00024685895909514394}
{5.12, -0.0002536411963088426, 0.00029368381664772306, -0.00026481808455141686, 0.0002810732096870797}
{5.13, -0.00017629767171579194, 0.00032821725233248624, -0.0001840663599370624, 0.00031412380035371383}
{5.14, -0.0001013586127318253, 0.0003607746307701919, -0.00010582505549984689, 0.00034528318448641046}
{5.15, -0.00002976833250310887, 0.0003905241840476764, -0.00003108009624810363, 0.0003737553097873746}
{5.16, 0.00003744298024992975, 0.0004165586101875877, 0.00003909293306442761, 0.0003986718332820403}
{5.17, 0.00009915459614949783, 0.00043789097052170263, 0.000103523917285135, 0.0004190881948567172}
{5.18, 0.0001541504076587172, 0.0004534504354093797, 0.00016094316019269776, 0.0004339795456533417}
{5.19, 0.00020111391473015569, 0.0004620778744012189, 0.00020997614918448512, 0.0004422365275888648}
{5.2, 0.00023862302909912004, 0.00046252128688092085, 0.0002491381306171633, 0.00044266090020260885}
{5.21, 0.00026514469263808353, 0.0004534310691501141, 0.00027682849101490204, 0.0004339610109696348}
{5.22, 0.00027902930511066685, 0.0004333551138526971, 0.0002913249392781846, 0.00041474710515286334}
{5.23, 0.0002785049565853466, 0.0004007337375649986, 0.0002907774849445297, 0.0003835264711994722}
{5.24, 0.00026167145968856716, 0.00035389443230864, 0.00027320220746839235, 0.0003386984176206483}
{5.25, 0.00022649417679780967, 0.00029104643667168936, 0.00023647481140489664, 0.00027854907722554395}
{5.26, 0.00017079763719240305, 0.00021027512215200303, 0.00017832396229564373, 0.00020124603451166865}
{5.2700000000000005, 0.00009225893909919126, 0.00010953619026491973, 0.00009632439797060636, 0.0001048327719452986}

==> anc/HQET_DA_of_D_meson.txt <==
{0., 0., 0., 0., 0.}
{0.01, 0.06026340242946632, 0.07865112869552107, 0.06151083367191167, 0.07546224650543773}
{0.02, 0.11763892295213862, 0.1533505269667238, 0.12007400729690118, 0.14713298409868447}
{0.03, 0.17219724788402377, 0.22419264562392963, 0.17576167037286433, 0.2151028341153692}
{0.04, 0.22401064256282663, 0.29127490948455786, 0.2286475841045889, 0.2794652713181531}
{0.05, 0.27315268409769633, 0.3546972822594358, 0.2788068486215146, 0.34031620642457006}
{0.06, 0.31969800768444423, 0.4145618531723169, 0.3263156440417654, 0.3977535894869106}
{0.07, 0.3637220661286534, 0.47097244474221084, 0.3712509850174715, 0.4518770335768785}
{0.08, 0.4053009022232227, 0.5240342411646977, 0.41369048840060935, 0.5027874582340529}
{0.09, 0.444510933631002, 0.5738534367349534, 0.4537121536727821, 0.5505867521434783}
{0.1, 0.48142874992729495, 0.6205369037617838, 0.4913941557865744, 0.5953774545140059}
{0.11, 0.5161309214611242, 0.6641918794285214, 0.5268146500703125, 0.6372624546353054}
{0.12, 0.5486938196982689, 0.7049256710632023, 0.5600515888522659, 0.6763447090977575}
{0.13, 0.5791934487132099, 0.7428453792870089, 0.5911825494645351, 0.7127269761657458}
{0.14, 0.607705287501222, 0.7780576385165164, 0.6202845732910598, 0.7465115668011475}
{0.15, 0.6343041427859872, 0.810668374301853, 0.647434015528401, 0.777800111840132}
{0.16, 0.6590640120022067, 0.8407825769894408, 0.6727064053321415, 0.8066933448326659}
{0.17, 0.6820579561368173, 0.8685040912045482, 0.6961763160259608, 0.8332909000604215}
{0.18, 0.7033579821165271, 0.8939354206554472, 0.7179172450546327, 0.8576911252550794}
{0.19, 0.7230349344335153, 0.9171775477675346, 0.7380015033664169, 0.8799909085453215}
{0.2, 0.7411583957052401, 0.9383297676623253, 0.7565001139144883, 0.9002855191670864}
{0.21, 0.7577965958684414, 0.9574895360028177, 0.7734827189712886, 0.9186684614779913}
{0.22, 0.7730163297115165, 0.9747523302332508, 0.7890174959538507, 0.9352313418230737}
{0.23, 0.7868828824535853, 0.990211523747877, 0.8031710814623771, 0.9500637478053467}
{0.24, 0.7994599630826731, 1.0039582725299119, 0.8160085032385457, 0.9632531395209335}
{0.25, 0.8108096451695471, 1.0160814138083902, 0.8275931197542145, 0.9748847523248432}
{0.26, 0.820992314877881, 1.026667376287225, 0.8379865671454139, 0.9850415106997632}
{0.27, 0.8300666258955167, 1.0358001015073233, 0.8472487132107024, 0.9938039528065188}
{0.28, 0.8380894610157309, 1.0435609759091766, 0.8554376181971786, 1.0012501653011623}
{0.29, 0.8451159001015166, 1.050028773169904, 0.8626095021016335, 1.00745572800994}
{0.3, 0.8511991941700183, 1.0552796063953016, 0.8688187182185444, 1.0124936680596985}
{0.31, 0.8563907453383689, 1.0593868897539853, 0.8741177326707966, 1.0164344230675582}
{0.32, 0.8607400923763026, 1.0624213091473187, 0.8785571096632405, 1.0193458130000164}
{0.33, 0.8642949016150284, 1.0644508015153265, 0.8821855022033824, 1.021293020317897}
{0.34, 0.8671009629659716, 1.0655405423854223, 0.8850496480377147, 1.0223385780299112}
{0.35000000000000003, 0.8692021908071059, 1.0657529412772688, 0.8871943705563955, 1.0225423652838241}
{0.36, 0.8706406294987215, 1.0651476445837216, 0.8886625844231907, 1.0219616101305928}
{0.37, 0.8714564632945841, 1.0637815455543127, 0.889495305691791, 1.020650899103073}
{0.38, 0.8716880304185624, 1.061708801014325, 0.8897316661738196, 1.0186621932572246}
{0.39, 0.8713718410809252, 1.058980854459071, 0.8894089318280615, 1.016044850330041}
{0.4, 0.8705425992126152, 1.0556464651695268, 0.8885625249446284, 1.0128456526746996}
{0.41000000000000003, 0.8692332276999329, 1.0517517430020682, 0.8872260499019918, 1.0091088406397606}
{0.42, 0.8674748969061815, 1.0473401885115883, 0.8854313222790164, 1.0048761510655075}
{0.43, 0.8652970562709362, 1.0424527380738595, 0.8832084011083227, 1.0001868605768383}
{0.44, 0.8627274687817246, 1.0371278136795552, 0.8805856240615185, 0.9950778333584063}
{0.45, 0.859792248117024, 1.0314013770789117, 0.8775896453610449, 0.9895835731040061}
{0.46, 0.8565158982635905, 1.0253069879625714, 0.8742454762175682, 0.9837362788384947}
{0.47000000000000003, 0.8529213554152639, 1.0188758658707127, 0.8705765275960767, 0.9775659043168375}
{0.48, 0.8490300319644992, 1.0121369555291335, 0.866604655118021, 0.9711002207111649}
{0.49, 0.8448618624020052, 1.005116995317524, 0.8623502059110587, 0.9643648823030206}
{0.5, 0.8404353509439806, 0.9978405885817101, 0.8578320672221579, 0.9573834949042777}
{0.51, 0.8357676207105535, 0.9903302775082322, 0.8530677166140135, 0.9501776867364976}
{0.52, 0.8308744642831589, 0.9826066192861688, 0.8480732735689432, 0.9427671815047998}
{0.53, 0.8257703954726963, 0.9746882642876954, 0.8428635523286295, 0.9351698734086175}
{0.54, 0.8204687021344326, 0.9665920360054077, 0.8374521158022716, 0.9274019038379901}
{0.55, 0.8149814998697306, 0.9583330124910219, 0.8318513303799207, 0.9194777395103614}
{0.56, 0.8093197864588065, 0.9499246090466197, 0.8260724214919768, 0.9114102518091355}
{0.5700000000000001, 0.8034934968728291, 0.9413786619261635, 0.820125529760019, 0.9032107970915451}
{0.58, 0.7975115587178023, 0.9327055128115752, 0.8140197675883564, 0.894889297739677}
{0.59, 0.7913819479667762, 0.923914093834236, 0.807763276049877, 0.886454323734805}
{0.6, 0.7851117448410656, 0.9150120129193202, 0.8013632819239878, 0.8779131745414689}
{0.61, 0.7787071897052644, 0.9060056392369451, 0.7948261547486355, 0.8692719610940364}
{0.62, 0.7721737388449567, 0.8969001885506761, 0.7881574637525974, 0.8605356876847844}
{0.63, 0.7655161200001567, 0.8876998082604972, 0.7813620345384441, 0.8517083335588316}
{0.64, 0.7587383875316176, 0.8784076619439062, 0.7744440053907706, 0.8427929340275453}
{0.65, 0.75184397710127, 0.8690260132053692, 0.7674068830885017, 0.8337916609183493}
{0.66, 0.7448357597521686, 0.8595563086509246, 0.760253598104274, 0.8247059021851519}
{0.67, 0.737716095277446, 0.849999259811292, 0.7529865590781077, 0.8155363405099113}
{0.68, 0.7304868847718847, 0.840354923843399, 0.7456077064567798, 0.8062830307321478}
{0.6900000000000001, 0.7231496222638424, 0.8306227828468093, 0.738118565194509, 0.7969454759495151}
{0.7000000000000001, 0.715705445329381, 0.8208018216380945, 0.730520296414782, 0.7875227021388376}
{0.71, 0.7081551845945648, 0.8108906038327459, 0.7228137479373307, 0.7780133311533086}
{0.72, 0.7004994120360193, 0.8008873460908048, 0.7149995035784953, 0.768415651957857}
{0.73, 0.6927384879939468, 0.790789990388929, 0.7070779311373939, 0.7587276899709691}
{0.74, 0.6848726068159312, 0.7805962741881959, 0.699049228984537, 0.7489472743875624}
{0.75, 0.676901841053961, 0.7703037983734875, 0.6909134711737137, 0.7390721033637928}
{0.76, 0.6688261841412373, 0.7599100928468856, 0.6826706510021947, 0.7290998069509884}
{0.77, 0.6606455914794368, 0.7494126796640425, 0.6743207229484872, 0.7190280076721783}
{0.78, 0.6523600198712252, 0.7388091336090791, 0.6658636429210869, 0.7088543786410038}
{0.79, 0.6439694652369341, 0.7280971401101092, 0.6572994067558782, 0.6985766991290765}
{0.8, 0.6354739985584285, 0.7172745504040577, 0.6486280869040253, 0.6881929074941603}
{0.81, 0.626873799997312, 0.7063394338660015, 0.639849867256414, 0.6777011513878366}
{0.8200000000000001, 0.6181691911387395, 0.6952901274248235, 0.6309650760548987, 0.6670998351676184}
{0.8300000000000001, 0.6093606653162127, 0.6841252819935361, 0.621974216844811, 0.6563876644447728}
{0.84, 0.6004489159768664, 0.672843905849186, 0.6128779974273978, 0.6455636877054028}
{0.85, 0.5914348630508617, 0.661445404903823, 0.603677356775051, 0.6346273349486441}
{0.86, 0.5823196772926229, 0.6499296198145718, 0.5943734898763998, 0.6235784532921218}
{0.87, 0.5731048025657731, 0.638346515257688, 0.5849678704825368, 0.6124173395011133}
{0.88, 0.5637919760477405, 0.6267577536075146, 0.575462271729852, 0.601144769404156}
{0.89, 0.5543832463341282, 0.6151722152131662, 0.5658587846191575, 0.5897620241641389}
{0.9, 0.5448809894270533, 0.6035108678054377, 0.5561598343349786, 0.5782709133802078}
{0.91, 0.535287922595782, 0.5918638539483918, 0.5463681943931, 0.5666737950021192}
{0.92, 0.5256071161021069, 0.5801596310184728, 0.5364869986086541, 0.5549735920449657}
{0.93, 0.5158420027870277, 0.5684668786456648, 0.5265197508812424, 0.5433169313332391}
{0.9400000000000001, 0.5059963855194142, 0.5567925816350177, 0.5164703327977828, 0.5316019006299361}
{0.9500000000000001, 0.4948380561958919, 0.5451254072104249, 0.5063430090579809, 0.5198953293726443}
{0.96, 0.48333492485668644, 0.5334690099712742, 0.49614243073152964, 0.5081813068814588}
{0.97, 0.4717559108780927, 0.5218496050254819, 0.4858736363603316, 0.49643176831370517}
{0.98, 0.46010719415843665, 0.5102819027061262, 0.4755420509232607, 0.4847364510379022}
{0.99, 0.44839551946753853, 0.49875727592378544, 0.46515348268516643, 0.4730188663795308}
{1., 0.4366281882884923, 0.4872893789897066, 0.45471411795603744, 0.46136334632802173}
{1.01, 0.42481304777694007, 0.4759201034486355, 0.44423051379043704, 0.44975376424710206}
{1.02, 0.41295847688633674, 0.46461773778131843, 0.4333664593403735, 0.43817969404029034}
{1.03, 0.4010733697136961, 0.4533148488626465, 0.4208940024165608, 0.4267007682132313}
{1.04, 0.38916711612631344, 0.4419879133134034, 0.40839935404397676, 0.4152938160662193}
{1.05, 0.3772495797359557, 0.43064542317909005, 0.39589286528391937, 0.4039749995177723}
{1.06, 0.3653310732930165, 0.41929619691327336, 0.3833853585322814, 0.39276561451727743}
{1.07, 0.3534223315791235, 0.4079493592473409, 0.37088809907253845, 0.38166585776106215}
{1.08, 0.34153448188269503, 0.39661431920565354, 0.3584127640922379, 0.3706917958515117}
{1.09, 0.3296790121479384, 0.38530074633438427, 0.3459714092579537, 0.35985881872202496}
{1.1, 0.31786773689377973, 0.3740185452168251, 0.33357643294996486, 0.3491773075741001}
{1.11, 0.306112761005221, 0.36277782835245354, 0.32124053826421833, 0.33864445955423816}
{1.12, 0.2944264415056166, 0.3515888874815511, 0.3089766928954311, 0.32819984982872363}
{1.1300000000000001, 0.28282134742435777, 0.340462163441665, 0.29679808702147703, 0.3178133180326415}
{1.1400000000000001, 0.2713102178804631, 0.3294082146467149, 0.28471808931551146, 0.3074947201938307}
{1.1500000000000001, 0.2599059185085623, 0.31843768428403957, 0.27275020121857185, 0.29725399147409715}
{1.16, 0.2486213963597678, 0.3075612663291909, 0.26090800961169724, 0.2871011144448336}
{1.17, 0.2374696334159233, 0.29678967048277477, 0.24920513803289862, 0.27704608635639616}
{1.18, 0.22646359886172712, 0.28613358613815465, 0.23765519659061987, 0.2670988855028138}
{1.19, 0.21561620026521425, 0.2756036454933186, 0.22627173073160955, 0.25726943678759556}
{1.2, 0.20494023382309284, 0.26521038592473156, 0.21506816902743311, 0.24756757660061737}
{1.21, 0.19444833383342686, 0.254964211745483, 0.20405777015014762, 0.23800301712026467}
{1.22, 0.18415292156415516, 0.2448753554745531, 0.19325356921395578, 0.22858531015921482}
{1.23, 0.17406615369193643, 0.23495383874851275, 0.18266832366595165, 0.21932381067644044}
{1.24, 0.16419987049181617, 0.22520943301148988, 0.17231445891537436, 0.2102276400822294}
{1.25, 0.1545655439642002, 0.21565162012371925, 0.16220401389707012, 0.20130564946720472}
{1.26, 0.1451742260916299, 0.20628955303351207, 0.15234858677117058, 0.19256638289054517}
{1.27, 0.1360364974238495, 0.19713201666197386, 0.14275928096728713, 0.18401804086680126}
{1.28, 0.12716241619565352, 0.18818738915430658, 0.13344665178781476, 0.17566844419490898}
{1.29, 0.118561468188008, 0.17946360365603195, 0.12442065379124162, 0.16752499827720496}
{1.3, 0.11024251754893297, 0.17096811077697505, 0.11569058918265004, 0.15959465808044954}
{1.31, 0.1022137587966398, 0.16270784191035395, 0.1072650574448986, 0.15188389389507073}
{1.32, 0.09448267023340946, 0.15468917357881623, 0.09915190645026203, 0.14439865805303884}
{1.33, 0.08705596900470541, 0.14691789298377395, 0.09135818529861188, 0.13714435276899148}
{1.34, 0.07993956804400895, 0.13939916493888618, 0.08389009913450995, 0.13012579927342727}
{1.35, 0.07313853514986762, 0.13213750037304342, 0.07675296620188664, 0.12334720841099218}
{1.36, 0.06665705444764479, 0.12513672659270828, 0.06995117740126981, 0.1168121528810832}
{1.37, 0.06049839049446415, 0.11839995949797415, 0.06348815862083274, 0.11052354130220089}
{1.3800000000000001, 0.05466485529183258, 0.11192957795119901, 0.05736633611881469, 0.10448359428567985}
{1.3900000000000001, 0.04915777847643625, 0.1057272005015832, 0.05158710524117696, 0.09869382270863651}
{1.4000000000000001, 0.043977480965595374, 0.09979366467355415, 0.046150802764643055, 0.09315500838016981}
{1.41, 0.03912325233986856, 0.09412900903132954, 0.04105668316157476, 0.08786718729905812}
{1.42, 0.03459333225129518, 0.08873245823652964, 0.03630289908942891, 0.0828296357053965}
{1.43, 0.030384896151766323, 0.08360241132021648, 0.03188648641383921, 0.07804085913282456}
{1.44, 0.026494045642008784, 0.078736433395233, 0.027803354080656928, 0.07349858467219257}
{1.45, 0.022915803747675958, 0.0741312510392256, 0.02404827915859104, 0.06919975666172304}
{1.46, 0.01964411543503097, 0.06978275158323241, 0.020614907380375944, 0.0651405360229247}
{1.47, 0.01667185368471019, 0.06568598654522141, 0.017495759516694076, 0.06131630346571874}
{1.48, 0.013990831448058747, 0.061835179452468206, 0.014682243923381192, 0.05772166679044184}
{1.49, 0.011591819816522079, 0.058223738301163584, 0.01216467560873058, 0.05435047251859318}
{1.5, 0.00946457274058418, 0.054844272906144166, 0.009932302174015716, 0.05119582208839453}
{1.51, 0.007597858640740164, 0.0516886173981426, 0.00797333698664455, 0.04825009285543734}
{1.52, 0.005979499258989735, 0.04874785813045709, 0.006274999951653748, 0.04550496414289389}
{1.53, 0.00459641610534176, 0.04601236726143987, 0.004823566253551662, 0.04295144858997015}
{1.54, 0.0034346848598144266, 0.04347184228371083, 0.003604423446809292, 0.04057992905148491}
{1.55, 0.002479598096421345, 0.04111535177550201, 0.002602137279601154, 0.0383802013056598}
{1.56, 0.0017157367016286927, 0.038931387654043435, 0.0018005266416889925, 0.036341522831410136}
{1.57, 0.0011270503657730031, 0.036907924215401844, 0.0011827480336425065, 0.03445266792062764}
{1.58, 0.000696947531924258, 0.035032484249687225, 0.0007313899608825799, 0.03270198939515058}
{1.59, 0.00040839519268331547, 0.03329221252504574, 0.00042857766233361897, 0.031077487202320377}
{1.6, 0.0002440289313995763, 0.03167395693835863, 0.00025608858976481827, 0.02956688416722567}
{1.61, 0.00018627361029634114, 0.030164357635069826, 0.0001954790601983276, 0.02815770918393804}
{1.62, 0.00021747511398954086, 0.02874994440506894, 0.00022822251005694203, 0.026837388132248348}
{1.6300000000000001, 0.0003200435628878365, 0.027417242666056923, 0.0003358597860228809, 0.025593342810613505}
{1.6400000000000001, 0.00047660841695964883, 0.026152888350326184, 0.0005001619138731798, 0.02441309818022853}
{1.6500000000000001, 0.0006701858963531386, 0.024943752015388166, 0.0007033057928542153, 0.02328439821934045}
{1.6600000000000001, 0.0008843591513564082, 0.023777072503386208, 0.0009280632694557104, 0.022195330691125743}
{1.67, 0.0011034716201837773, 0.022640600478729875, 0.0011580040507395892, 0.021134461132652212}
{1.68, 0.0013128340190732288, 0.021522752177896762, 0.0013777129236747763, 0.020090976376655842}
{1.69, 0.0014989454151822267, 0.020412773709841615, 0.0015730217532277523, 0.019054837922058265}
{1.7, 0.0016497288387668423, 0.019300916249963485, 0.001731256738252821, 0.018016945473361072}
{1.71, 0.0017547818971298354, 0.018178622475078274, 0.0018415014105232941, 0.016969310973250867}
{1.72, 0.0018056428588244789, 0.017038724591350734, 0.0018948758685425218, 0.015905243456955747}
{1.73, 0.0017960726825974203, 0.015875654311640352, 0.0018848327440665342, 0.014819545061094959}
{1.74, 0.0017223534715577603, 0.014685665143218361, 0.0018074704055706557, 0.013708718523966712}
{1.75, 0.0015836038390570763, 0.013467067351317837, 0.0016618639091863965, 0.01257118651842415}
{1.76, 0.001382111678764768, 0.01222047596847846, 0.001450414213931068, 0.01140752316268987}
{1.77, 0.0011236848374246396, 0.010949072224152978, 0.0011792161843506915, 0.010220698058664941}
{1.78, 0.0008180201947774197, 0.009658878773543052, 0.0008584459099920277, 0.009016333211489846}
{1.79, 0.0004790916611330739, 0.008359049109136438, 0.0005027678774151535, 0.007802973188319158}
{1.8, 0.000125557609078884, 0.00706217154291838, 0.00013176253675677724, 0.006592368878473497}
{1.81, -0.0002188117381929557, 0.005784588151735056, -0.0002296251888513574, 0.00539977522133739}
{1.82, -0.0005246864334538102, 0.004546729082787062, -0.0005506158964074032, 0.00424426327257259}
{1.83, -0.0007567079124185737, 0.0033734626207355496, -0.0007941036378094332, 0.0031490469834212728}
{1.84, -0.0008729985406531807, 0.002294461422405461, -0.0009161412290764372, 0.0021418250720759376}
{1.85, -0.0008246490539254023, 0.0013445853295730632, -0.0008654023605293488, 0.0012551383702960183}
{1.86, -0.0005551833395150889, 0.0005642811748275802, -0.0005826199281450784, 0.000526743032654311}
{1.87, -1.4983812426678192*^-17, 9.118275916726297*^-18, -1.5724296998889535*^-17, 8.511693324560689*^-18}

==> anc/QCD_DA_of_D_meson.txt <==
{0., 0., 0., 0., 0.}
{0.01, 0.36112699233988865, 0.14130481074786236, 0.3407104321604584, 0.15031203325397274}
{0.02, 0.6718477134817217, 0.2814313312017938, 0.6338643459554247, 0.29937066820602776}
{0.03, 0.9383213903741456, 0.4185405438321986, 0.8852727522480046, 0.4452196624423347}
{0.04, 1.1660152402205923, 0.5511331277872431, 1.100093775397795, 0.5862641235841668}
{0.05, 1.3597776612913692, 0.6780055293892295, 1.2829017061806225, 0.7212237795766128}
{0.06, 1.5239041058955318, 0.7982108796539166, 1.43774915058714, 0.8490914049650458}
{0.07, 1.6621962347642594, 0.9110243577816033, 1.5682228398728955, 0.9690959765438777}
{0.08, 1.778014860563049, 1.0159126703916521, 1.6774935808730478, 1.0806702070994587}
{0.09, 1.8743270941947, 1.1125073901466114, 1.7683607368570406, 1.1834221845524646}
{0.1, 1.953748014553087, 1.2005819711046533, 1.8432915414544973, 1.277110922195073}
{0.11, 2.0185771011397793, 1.2800323221007104, 1.9044554715290753, 1.361625693757016}
{0.12, 2.070829621856294, 1.3508608537707334, 1.9537538604405336, 1.436969063535922}
{0.13, 2.112263193115167, 1.413163885941291, 1.9928449565618538, 1.5032434910934838}
{0.14, 2.1443998768035133, 1.4671221650564545, 2.023164770975934, 1.5606412442326727}
{0.15, 2.1685444939778513, 1.5129939558014502, 2.045944355793219, 1.6094370502592936}
{0.16, 2.185800316325252, 1.5511097389697333, 2.0622246084854177, 1.6499824558740763}
{0.17, 2.1970838340162935, 1.5818670658803007, 2.0728702048278436, 1.6827003535940197}
{0.18, 2.2031406415647026, 1.6057238109021386, 2.0785845866411776, 1.7080778041710751}
{0.19, 2.2045643045692067, 1.6231882179906951, 2.079927761889233, 1.7266554486628833}
{0.2, 2.2018191701092413, 1.6348049316214812, 2.077337825473422, 1.7390126489332147}
{0.21, 2.1952666269447367, 1.6411374908845189, 2.071155734794287, 1.7457488658637685}
{0.22, 2.1851928717932947, 1.6427490481828397, 2.0616515062433067, 1.7474631490005834}
{0.23, 2.1718354541601355, 1.6401837661538008, 2.049049259302823, 1.7447343476553643}
{0.24, 2.1554060721724775, 1.6339511663097486, 2.0335487236024186, 1.73810446187823}
{0.25, 2.1361080636651875, 1.6245148384450177, 2.0153417411341388, 1.7280666321660505}
{0.26, 2.114148246354043, 1.6122858447034059, 1.9946234370335059, 1.7150581230839945}
{0.27, 2.0897437218224586, 1.5976202978137317, 1.971598638898226, 1.6994577471300445}
{0.28, 2.0631247523457463, 1.580820152620073, 1.9464845909692339, 1.6815867067199144}
{0.29, 2.0345348836815, 1.5621361913619065, 1.9195110699790383, 1.661711769758535}
{0.3, 2.0042292781410467, 1.5417723666928778, 1.8909188124641143, 1.640049889496787}
{0.31, 1.972471900927591, 1.5198909498880633, 1.8609568601753321, 1.6167736809020343}
{0.32, 1.9395318819967466, 1.4966182147426665, 1.8298791276231812, 1.592017466866776}
{0.33, 1.9056791235254054, 1.4720506100237634, 1.7979402578813741, 1.565883844112293}
{0.34, 1.8711790840099196, 1.446261495484122, 1.7653907015695853, 1.5384508485776258}
{0.35000000000000003, 1.836286680778049, 1.4193085058034498, 1.732470964091035, 1.5097797887620883}
{0.36, 1.8012394365560036, 1.3912414427458064, 1.6994051396630248, 1.4799236409541436}
{0.37, 1.7662503322359266, 1.3621102964392877, 1.6663941681580734, 1.44893558181322}
{0.38, 1.7315012150562687, 1.3319726525305613, 1.6336096159572993, 1.4168768676800678}
{0.39, 1.6971378623954723, 1.30089951857442, 1.6011890188158848, 1.3838230323590979}
{0.4, 1.6632677203227666, 1.2689786741891478, 1.569233748266442, 1.3498674508234105}
{0.41000000000000003, 1.6299608543535051, 1.2363150760760853, 1.53780990862275, 1.315121770051609}
{0.42, 1.5972539186958246, 1.2030284968797924, 1.5069520818223527, 1.2797133973813257}
{0.43, 1.5651562783106723, 1.1692491722897078, 1.47666910337176, 1.243780870143159}
{0.44, 1.533657078380534, 1.135112531582377, 1.4469507321379498, 1.2074682503107386}
{0.45, 1.502732123266283, 1.1007540264760207, 1.4177741403987134, 1.1709196237298736}
{0.46, 1.4723497753631563, 1.0663047637883036, 1.3891094792027958, 1.1342744543878998}
{0.47000000000000003, 1.4424755096318476, 1.0318882697191045, 1.3609241754074743, 1.0976641424414408}
{0.48, 1.4130751060735223, 0.9976184058971442, 1.3331859436648275, 1.0612098074251537}
{0.49, 1.3841166692241191, 0.9635982735676827, 1.3058646917425525, 1.0250211225888315}
{0.5, 1.355571743640439, 0.9299198711235762, 1.2789335729452898, 0.989195950598388}
{0.51, 1.3274157908497997, 0.8966642729999048, 1.2523694360996025, 0.9538205338338058}
{0.52, 1.2996282492183377, 0.8639021367280326, 1.2261528820375862, 0.9189700337644489}
{0.53, 1.2721923431348972, 0.8316943935345796, 1.200268083568673, 0.8847092655690323}
{0.54, 1.245094757392487, 0.8000930224502459, 1.1747024782701574, 0.8510935215886289}
{0.55, 1.2183252525533144, 0.7691418432497573, 1.149446405597828, 0.8181694148111539}
{0.56, 1.1918762679590844, 0.7388772891857639, 1.1244927323403495, 0.7859757008618046}
{0.5700000000000001, 1.1657425391845704, 0.7093291379225064, 1.0998364917003576, 0.7545440555287857}
{0.58, 1.1399207438532786, 0.6805211903370948, 1.0754745491341728, 0.7238997968335621}
{0.59, 1.1144091817632344, 0.6524718937775049, 1.0514053005618966, 0.6940625480173225}
{0.6, 1.089207490580458, 0.6251949103898373, 1.0276284041343466, 0.6650468420952425}
{0.61, 1.0643163957722797, 0.5986996332944957, 1.0041445443040642, 0.6368626709353906}
{0.62, 1.0397374921694662, 0.5729916544128423, 0.9809552257369742, 0.6095159829061583}
{0.63, 1.015473054037821, 0.548073188089568, 0.9580625941217152, 0.5830091335016792}
{0.64, 0.9915258704709266, 0.5239434546182845, 0.9354692808685667, 0.5573412933145756}
{0.65, 0.9678991030789756, 0.5005990275417965, 0.9131782688439386, 0.5325088174742646}
{0.66, 0.9445961632198819, 0.47803414827360396, 0.8911927765423043, 0.5085055803234462}
{0.67, 0.9216206063266102, 0.4562410112364229, 0.869516158387807, 0.48532327873226916}
{0.68, 0.8989760411895602, 0.4352100223711, 0.8481518191454265, 0.4629517070854336}
{0.6900000000000001, 0.8766660523352661, 0.4149300335523549, 0.8271031406880507, 0.4413790066403461}
{0.7000000000000001, 0.8546941338942459, 0.39538855516312194, 0.8063734196031516, 0.42059189165163285}
{0.71, 0.8330636335695474, 0.3765719488283537, 0.7859658143291083, 0.4005758543904147}
{0.72, 0.8117777055050873, 0.3584656020902311, 0.765883300688165, 0.3813153509538761}
{0.73, 0.7908392710119598, 0.3410540866167317, 0.7461286348331061, 0.3627939695585558}
{0.74, 0.7702509862454842, 0.3243213013710795, 0.7267043227517028, 0.3449945828358777}
{0.75, 0.7500152160391939, 0.3082506020270274, 0.7076125955800163, 0.32789948549677805}
{0.76, 0.7301340131977819, 0.29282491779115283, 0.6888553900660296, 0.3114905186006305}
{0.77, 0.71060910263217, 0.27802685668533245, 0.670434333601652, 0.29574918154876345}
{0.78, 0.691441869788766, 0.26383880024801887, 0.6523507333061364, 0.2806567328223}
{0.79, 0.672633352884, 0.25024298852951354, 0.6346055686996405, 0.2661942803953034}
{0.8, 0.6541842385059184, 0.23722159618264355, 0.6171994875534885, 0.252342862675717}
{0.81, 0.6360948601886048, 0.22475680038437565, 0.6001328045451877, 0.23908352075652073}
{0.8200000000000001, 0.618365199603607, 0.2128308412648922, 0.5834055023824974, 0.2263973626967504}
{0.8300000000000001, 0.6009948900463215, 0.2014260754674731, 0.5670172350927084, 0.21426562049545833}
{0.84, 0.5839832219252684, 0.19052502341430716, 0.5509673332015778, 0.2026697003703995}
{0.85, 0.5673291499889304, 0.18011041080947632, 0.5352548105515937, 0.19159122690654923}
{0.86, 0.5510313020489226, 0.17016520487024123, 0.5198783725319754, 0.1810120815968873}
{0.87, 0.5350879889799874, 0.16067264574091045, 0.5048364255133106, 0.17091443625868816}
{0.88, 0.5194972157971554, 0.15161627350968554, 0.49012708729846216, 0.1612807817725062}
{0.89, 0.5042566936284727, 0.14297995121754792, 0.4757481984184095, 0.1520939525577234}
{0.9, 0.4893638524183318, 0.1347478842192626, 0.4616973341173869, 0.1433371471676853}
{0.91, 0.47481585421170835, 0.12690463622970383, 0.4479718168860881, 0.1349939453588711}
{0.92, 0.4606096068837348, 0.11943514236371436, 0.43456872941502844, 0.12704832196195545}
{0.93, 0.4467417781920658, 0.11232471945449671, 0.42148492785245034, 0.11948465785792706}
{0.9400000000000001, 0.43320881004159706, 0.10555907391389287, 0.4087170552625769, 0.11228774833940791}
{0.9500000000000001, 0.42000693286228025, 0.0991243073777683, 0.39626155519056666, 0.1054428091158922}
{0.96, 0.40713218001115586, 0.09300692036092949, 0.3841146852503183, 0.09893548020164003}
{0.97, 0.3945804021193676, 0.08719381412849395, 0.37227253066036664, 0.09275182790633453}
{0.98, 0.3823472813138233, 0.08167229097430555, 0.360731017661512, 0.08687834513124436}
{0.99, 0.3704283452514336, 0.0764300530817679, 0.3494859267576241, 0.08130195015744282}
{1., 0.35881898091151493, 0.07145520012827611, 0.33853290572828193, 0.07600998409753858}

==> anc/readme.txt <==
# README for Ancillary Data: D and B Meson Distribution Amplitudes (DAs)
# ----------------------------------------------------------------------

## Files Included:
1. HQET_DA_of_D_meson.txt - HQET DA of D-meson (ω ∈ [0, M_D])
2. QCD_DA_of_D_meson.txt  - QCD DA of D-meson (x ∈ [0, 1])
3. HQET_DA_of_B_meson.txt - HQET DA of B-meson (ω ∈ [0, M_B])

## Data Format:
Each file contains a 100×5 table with columns:
1. Coordinate (x for QCD, ω for HQET)
2. Upper bound (with renormalon ambiguity)
3. Lower bound (with renormalon ambiguity)
4. Upper bound (without renormalon ambiguity)
5. Lower bound (without renormalon ambiguity)

## Coordinate Systems:
- QCD DA: x represents light-cone momentum fraction (0 ≤ x ≤ 1)
- HQET DA: ω represents residual momentum (0 ≤ ω ≤ meson mass)

## Physical Interpretation:
The tables provide the numerical values of:
- The central DA values (coordinate column)
- Theoretical uncertainty bounds (columns 2-5)
- Results both with and without renormalon ambiguity effects

## Usage Notes:
- All values are dimensionless
- Linear interpolation may be used between points
- For HQET files, M_D ≈ 1.87 GeV, M_B ≈ 5.279 GeV

